Consumption and Investment with Multiple Job-Switching Opportunities

We study finite-horizon optimal switching with affine rewards in a consumption-investment model with finitely many occupational regimes. Directed shortest-path costs yield the exact natural borrowing limit. A dual transformation reduces the control problem to a one-dimensional system of variational inequalities with interconnected obstacles. Convexity and a distributional waiting inequality give local spatial $C^{1,1}$ regularity and smooth fit, including destination ties. These estimates establish strong duality and recover optimal consumption, investment, and switching strategies. A reflected backward stochastic differential equation representation yields a set-based integral formula without prescribed boundary geometry. Every connected component of the spatially regular locus is a maximal smooth graph over time. Exact examples exhibit disconnected contact sets, temporal boundaries under strict triangle costs, and a corner in an individual boundary component under additive route costs. A convergent time discretisation completes the analysis.

==> anc/README.md <==
# Ancillary files

Gugyum Ha and Junkee Jeon, "Consumption and Investment with Multiple Job-Switching Opportunities".

These Python files reproduce the figures and numerical diagnostics reported in the paper. They require Python 3, NumPy, SciPy, Matplotlib, and SymPy.

```bash
python n_job_solver.py --output .
python boundary_counterexamples.py --output .
python geometric_regularity_checks.py --output .
```

- `n_job_solver.py` implements the shortest-path closure of the switching costs and the time-grid switching recursion. Its `solve(eps, labor, raw, ...)` function accepts a finite job specification, and the example parameters are set in `main()`. It produces the five-job illustration (1,200 time intervals and 1,201 log-state nodes).
- `boundary_counterexamples.py` verifies the finite affine envelope examples and renders their exact contact regions.
- `geometric_regularity_checks.py` verifies the transformations, cost inequalities, and tangent calculation used in the corner construction.
- `numerical_checks.json`, `boundary_proof_checks.json`, and `geometric_regularity_checks.json` record the corresponding diagnostics and parameters.

Full numerical solution arrays are generated by the solver and are not included.


==> anc/boundary_counterexamples.py <==
"""Exact checks and illustrations for global-boundary counterexamples.

Run: python boundary_counterexamples.py --output .
The proof uses finite affine envelopes, not a numerical switching solver.
Rational arithmetic verifies the advertised envelope pieces on whole intervals.
"""
from fractions import Fraction as F
from pathlib import Path
import argparse
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt


D4 = [[F(x) for x in row] for row in
      [[0,1,3,6],[10,0,F(5,2),5],[10,10,0,4],[10,10,10,0]]]
D3 = [[F(x) for x in row] for row in
      [[0,1,3],[10,0,F(5,2)],[10,10,0]]]


def triangle_slacks(d):
    n=len(d)
    return [d[i][k]+d[k][j]-d[i][j]
            for i in range(n) for j in range(n) for k in range(n)
            if len({i,j,k})==3]


def certify_envelope(d, i, pieces):
    # Each candidate is epsilon_j*a-d_ij, with epsilon_j=j.
    # An affine difference nonnegative at both ends is nonnegative everywhere.
    for lo,hi,j in pieces:
        for k in range(len(d)):
            for a in (F(lo),F(hi)):
                assert F(j)*a-d[i][j] >= F(k)*a-d[i][k]


def annuity(tau):
    return -np.expm1(-.1*np.asarray(tau))/.1


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--output',default='.')
    out=Path(p.parse_args().output)
    out.mkdir(parents=True,exist_ok=True)
    for d in (D4,D3):
        assert all(d[i][j]>0 for i in range(len(d)) for j in range(len(d)) if i!=j)
    assert min(triangle_slacks(D4))==0
    assert min(triangle_slacks(D3))>0
    certify_envelope(D4,0,[(0,1,0),(1,2,1),(2,3,2),(3,4,3)])
    certify_envelope(D4,1,[(0,F(5,2),1),(F(5,2),4,3)])
    certify_envelope(D4,2,[(0,4,2)])
    certify_envelope(D4,3,[(0,4,3)])
    certify_envelope(D3,0,[(0,1,0),(1,2,1),(2,4,2)])
    certify_envelope(D3,1,[(0,F(5,2),1),(F(5,2),4,2)])
    certify_envelope(D3,2,[(0,4,2)])
    # Check the four-job gap as an affine identity on every segment.
    segments=[(0,1,-1,1),(1,2,0,0),(2,F(5,2),1,-2),
              (F(5,2),3,-1,3),(3,4,0,0)]
    for lo,hi,slope,intercept in segments:
        for a in (F(lo),F(hi),(F(lo)+F(hi))/2):
            h=[max(F(j)*a-D4[i][j] for j in range(4)) for i in (0,1)]
            assert h[0]-h[1]+1==F(slope)*a+F(intercept)
    segments3=[(0,1,-1,1),(1,2,0,0),(2,F(5,2),1,-2),
               (F(5,2),4,0,F(1,2))]
    for lo,hi,slope,intercept in segments3:
        for a in (F(lo),F(hi),(F(lo)+F(hi))/2):
            h=[max(F(j)*a-D3[i][j] for j in range(3)) for i in (0,1)]
            assert h[0]-h[1]+1==F(slope)*a+F(intercept)
    core_low=1/(1+F(1,10)*F(1,10))
    core_high=3/(1-F(1,10)*F(1,10))
    assert core_low==F(100,101)<2<core_high==F(100,33)
    assert 1-F(101,100)*2==F(99,100)*2-3==F(-51,50)
    assert 3<float(annuity(5))<4
    times={str(a):float(5+10*np.log(1-.1*a)) for a in (1,2,3)}
    checks={'verification':'Exact rational endpoint checks for affine envelopes',
            'market':{'r':'1/10','beta':'1/5','theta':'3/10','T':5},
            'four_job_wages':[0,1,2,3],'common_disutility':1,
            'four_job_costs':[[str(x) for x in row] for row in D4],
            'three_job_wages':[0,1,2],
            'three_job_costs':[[str(x) for x in row] for row in D3],
            'four_job_triangle_minimum_slack':str(min(triangle_slacks(D4))),
            'three_job_strict_triangle_minimum_slack':str(min(triangle_slacks(D3))),
            'four_job_S12_annuity_intervals':[['1','2'],['3','a_r(5)']],
            'three_job_S12_annuity_interval':['1','2'],
            'calendar_time_levels':times,
            'three_job_temporal_blowup':'(9/10)*y0*max(s,0)',
            'distinct_disutility_example':{'eps':[0,1,2],'labor':[1,2,5],
               'off_diagonal_cost':'1/10','continuation_core':['100/101','100/33'],
               'g21_at_y2':'-51/50','g23_at_y2':'-51/50'}}
    (out/'boundary_proof_checks.json').write_text(json.dumps(checks,indent=2))
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,
                         'mathtext.fontset':'stix','axes.spines.top':False,
                         'axes.spines.right':False,'savefig.bbox':'tight'})
    fig,ax=plt.subplots(2,2,figsize=(10.5,7.1),layout='constrained')
    a=np.linspace(0,float(annuity(5)),1500)
    h1=np.maximum.reduce([np.zeros_like(a),a-1,2*a-3,3*a-6])
    h2=np.maximum(a,3*a-5)
    gap=h1-h2+1
    ax[0,0].plot(a,gap,color='#256e87',lw=2.1)
    for lo,hi in [(1,2),(3,a[-1])]:
        ax[0,0].axvspan(lo,hi,color='#3c9a91',alpha=.18)
    ax[0,0].set(xlabel=r'Annuity time $a=a_r(T-t)$',
                ylabel=r'Contact gap $(Q_1-Q_2+d_{12}y)/y$',
                title='A. Four jobs: exact contact gap',ylim=(-.04,1.06))
    ax[0,0].grid(alpha=.15)
    for lo,hi in [(0,times['3']),(times['2'],times['1'])]:
        ax[0,1].axvspan(lo,hi,color='#3c9a91',alpha=.75)
    for s in times.values(): ax[0,1].axvline(s,color='#174951',lw=1.3)
    ax[0,1].set(xlim=(0,5),ylim=(-2,2),xlabel=r'Calendar time $t$',
                ylabel=r'Log dual state $\log y$',title=r'B. Four jobs: two components of $\mathcal{S}_{12}$')
    ax[0,1].text(.71,0,r'$\mathcal{S}_{12}$',ha='center',va='center',fontsize=13,color='white')
    ax[0,1].text(3.35,0,r'$\mathcal{S}_{12}$',ha='center',va='center',fontsize=13,color='white')
    tc=times['1']
    ax[1,0].axvspan(tc-.35,tc,color='#3c9a91',alpha=.28)
    ax[1,0].axvline(tc,color='#a34261',lw=2.4)
    ax[1,0].set(xlim=(tc-.35,tc+.35),ylim=(-2,2),xlabel=r'Calendar time $t$',
                ylabel=r'Log dual state $\log y$',title=r'C. Three jobs: actual boundary $\Gamma_1$')
    ax[1,0].text(tc-.17,0,'Switch',ha='center',va='center')
    ax[1,0].text(tc+.17,0,'Continue',ha='center',va='center')
    s=np.linspace(-1,1,500)
    for rho,col in [(.3,'#bd8c52'),(.15,'#547da0'),(.05,'#70a58c')]:
        # y0=1, z=0; exact local gap in the three-job model.
        tau=5-(tc+rho*rho*s)
        u=np.maximum(1-annuity(tau),0)/(rho*rho)
        ax[1,1].plot(s,u,label=fr'$\rho={rho}$',color=col,lw=1.5)
    ax[1,1].plot(s,.9*np.maximum(s,0),'--',color='#a34261',lw=1.8,label=r'$0.9s_+$')
    ax[1,1].set(xlabel=r'Rescaled calendar time $s$',ylabel=r'$u(t_c+\rho^2s,1)/\rho^2$',
                title='D. Temporal blow-up; independent of spatial direction')
    ax[1,1].legend(frameon=False,fontsize=9)
    ax[1,1].grid(alpha=.15)
    fig.savefig(out/'boundary_counterexamples.pdf')
    fig.savefig(out/'boundary_counterexamples.png',dpi=170)
    plt.close(fig)
    print(json.dumps(checks,indent=2))


if __name__=='__main__':
    main()


==> anc/boundary_proof_checks.json <==
{
  "verification": "Exact rational endpoint checks for affine envelopes",
  "market": {
    "r": "1/10",
    "beta": "1/5",
    "theta": "3/10",
    "T": 5
  },
  "four_job_wages": [
    0,
    1,
    2,
    3
  ],
  "common_disutility": 1,
  "four_job_costs": [
    [
      "0",
      "1",
      "3",
      "6"
    ],
    [
      "10",
      "0",
      "5/2",
      "5"
    ],
    [
      "10",
      "10",
      "0",
      "4"
    ],
    [
      "10",
      "10",
      "10",
      "0"
    ]
  ],
  "three_job_wages": [
    0,
    1,
    2
  ],
  "three_job_costs": [
    [
      "0",
      "1",
      "3"
    ],
    [
      "10",
      "0",
      "5/2"
    ],
    [
      "10",
      "10",
      "0"
    ]
  ],
  "four_job_triangle_minimum_slack": "0",
  "three_job_strict_triangle_minimum_slack": "1/2",
  "four_job_S12_annuity_intervals": [
    [
      "1",
      "2"
    ],
    [
      "3",
      "a_r(5)"
    ]
  ],
  "three_job_S12_annuity_interval": [
    "1",
    "2"
  ],
  "calendar_time_levels": {
    "1": 3.946394843421737,
    "2": 2.768564486857903,
    "3": 1.4332505606126755
  },
  "three_job_temporal_blowup": "(9/10)*y0*max(s,0)",
  "distinct_disutility_example": {
    "eps": [
      0,
      1,
      2
    ],
    "labor": [
      1,
      2,
      5
    ],
    "off_diagonal_cost": "1/10",
    "continuation_core": [
      "100/101",
      "100/33"
    ],
    "g21_at_y2": "-51/50",
    "g23_at_y2": "-51/50"
  }
}

==> anc/geometric_regularity_checks.json <==
{
  "gauge_identity": "verified symbolically",
  "positive_cosine_lift_identity": "verified symbolically",
  "product_value_gap_identity": "verified symbolically",
  "all_cost_triangles": "verified for every k>0",
  "triangle_slack_polynomials": [
    "0",
    "11",
    "k + 10",
    "k + 21"
  ],
  "cost_matrix": [
    [
      "0",
      "k",
      "1",
      "k + 1"
    ],
    [
      "10",
      "0",
      "11",
      "1"
    ],
    [
      "10",
      "k + 10",
      "0",
      "k"
    ],
    [
      "20",
      "10",
      "10",
      "0"
    ]
  ],
  "market": {
    "r": "1/10",
    "beta": "1/5",
    "theta": "3/10",
    "T": 5
  },
  "wages": [
    1,
    2,
    1,
    2
  ],
  "disutilities": [
    3,
    3,
    2,
    2
  ],
  "admissible_k_interval": [
    "0",
    "10*(1-exp(-1/2))"
  ],
  "admissible_k_upper_bound": 3.9346934028736658,
  "quantifier": "The analytic corner theorem holds for Lebesgue-almost every k in this interval.",
  "boundary_b_computation": "No numerical approximation used or needed.",
  "finite_slope_tangent_determinant": "-1",
  "asymmetric_exit_integral": "-1/(3*a)",
  "figure": "Exact local coordinates s=t-t_star, z=y-b(t); not a numerical boundary plot."
}

==> anc/geometric_regularity_checks.py <==
"""Symbolic checks and the exact local coordinate picture for a four-job corner.

The corner theorem is analytic and holds for almost every admissible k.
This script checks its operator transformations, product identities, and costs.
It does not solve or approximate the one-factor stopping boundary b(t).
"""
from pathlib import Path
import argparse
import json
import sympy as sp
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--output',default='.')
    out=Path(parser.parse_args().output)
    out.mkdir(parents=True,exist_ok=True)
    a,beta,k=sp.symbols('a beta k',positive=True)
    m,x,s,z,X,y,ell=sp.symbols('m x s z X y ell',real=True)
    w=sp.Function('w')(s,x)
    q=sp.exp(-m*x/(2*a))*w
    lhs=sp.exp(m*x/(2*a))*(sp.diff(q,s)-a*sp.diff(q,x,2)
                          -m*sp.diff(q,x)+beta*q)
    rhs=sp.diff(w,s)-a*sp.diff(w,x,2)+(beta+m*m/(4*a))*w
    assert sp.simplify(lhs-rhs)==0
    c=sp.symbols('c',positive=True)
    W=sp.Function('W')(s,X)
    h=sp.cos(sp.sqrt(c)*z)
    V=h*W
    assert sp.simplify(sp.diff(V,s)-sp.diff(V,X,2)-sp.diff(V,z,2)
                       -h*(sp.diff(W,s)-sp.diff(W,X,2)+c*W))==0
    d=sp.Matrix([[0,k,1,k+1],[10,0,11,1],[10,k+10,0,k],[20,10,10,0]])
    slacks=[]
    for i in range(4):
        for j in range(4):
            if i!=j:
                assert all(co>=0 for co in sp.Poly(d[i,j],k).all_coeffs())
                assert d[i,j]!=0
            for hidx in range(4):
                val=sp.expand(d[i,hidx]+d[hidx,j]-d[i,j])
                assert all(co>=0 for co in sp.Poly(val,k).all_coeffs())
                slacks.append(str(val))
    qa0,qa1,qb0,qb1=sp.symbols('qa0 qa1 qb0 qb1')
    assert sp.expand(qa0+qb0-qa1-qb1+(k+1)*y
                     -((qa0-qa1+k*y)+(qb0-qb1+y)))==0
    # Brownian generator a*d_xx: expected integral of x until exit (-2,1).
    p=-x**3/(6*a)+x/(2*a)-1/(3*a)
    assert sp.simplify(a*sp.diff(p,x,2)+x)==0
    assert p.subs(x,-2)==p.subs(x,1)==0
    tangent_det=sp.Matrix([[0,1],[1,ell]]).det()
    assert tangent_det==-1
    results={
        'gauge_identity':'verified symbolically',
        'positive_cosine_lift_identity':'verified symbolically',
        'product_value_gap_identity':'verified symbolically',
        'all_cost_triangles':'verified for every k>0',
        'triangle_slack_polynomials':sorted(set(slacks)),
        'cost_matrix':[[str(d[i,j]) for j in range(4)] for i in range(4)],
        'market':{'r':'1/10','beta':'1/5','theta':'3/10','T':5},
        'wages':[1,2,1,2], 'disutilities':[3,3,2,2],
        'admissible_k_interval':['0','10*(1-exp(-1/2))'],
        'admissible_k_upper_bound':float(10*(-np.expm1(-.5))),
        'quantifier':'The analytic corner theorem holds for Lebesgue-almost every k in this interval.',
        'boundary_b_computation':'No numerical approximation used or needed.',
        'finite_slope_tangent_determinant':str(tangent_det),
        'asymmetric_exit_integral':str(p.subs(x,0)),
        'figure':'Exact local coordinates s=t-t_star, z=y-b(t); not a numerical boundary plot.'}
    (out/'geometric_regularity_checks.json').write_text(json.dumps(results,indent=2))
    plt.rcParams.update({'font.family':'DejaVu Sans','font.size':11,
                         'mathtext.fontset':'stix','savefig.bbox':'tight'})
    fig,ax=plt.subplots(figsize=(7.3,5.6),layout='constrained')
    blocks=[(-1.2,0,'#e1f0e8','Switch to job 2',(-.61,.66)),
            (0,0,'#e4edf9','Continue in job 1',(.61,.66)),
            (-1.2,-1.2,'#eee4f4','Switch to job 4',(-.61,-.66)),
            (0,-1.2,'#f8eadb','Switch to job 3',(.61,-.66))]
    for x0,z0,color,label,pos in blocks:
        ax.add_patch(Rectangle((x0,z0),1.2,1.2,facecolor=color,edgecolor='none'))
        ax.text(*pos,label,ha='center',va='center',fontsize=11.5,color='#233243')
    ax.plot([0,0,1.2],[1.2,0,0],color='#b53a46',lw=3,
            label=r'Actual boundary $\Gamma_1$')
    ax.plot([-1.2,0,0],[0,0,-1.2],color='#775093',lw=3,
            label=r'Destination boundary $\Gamma_{14}$')
    ax.scatter([0],[0],s=50,color='#243348',zorder=5)
    ax.annotate(r'$P$',xy=(0,0),xytext=(8,8),textcoords='offset points',fontsize=14)
    ax.set(xlim=(-1.2,1.2),ylim=(-1.2,1.2),xticks=[0],yticks=[0],
           xlabel=r'$s=t-t_*$',ylabel=r'$z=y-b(t)$',
           title='Four jobs: exact local form at the corner')
    ax.spines[['top','right']].set_visible(False)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.12),ncol=2,
              frameon=False,fontsize=10.5)
    fig.savefig(out/'geometric_corner.pdf')
    fig.savefig(out/'geometric_corner.png',dpi=180)
    plt.close(fig)
    print(json.dumps(results,indent=2))


if __name__=='__main__':
    main()


==> anc/n_job_solver.py <==
"""Finite-horizon switching among any finite number of jobs.

Run: python n_job_solver.py --output .
Dependencies: numpy, scipy, matplotlib.
The time-grid switching recursion is exact before state interpolation. The
lognormal semigroup integrates piecewise-linear-in-y interpolation analytically.
All displayed policy regions are numerical approximations, not topology proofs.
"""
from __future__ import annotations
import argparse
import json
from pathlib import Path
import numpy as np
from scipy.special import ndtr
from scipy.ndimage import correlate1d
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap, BoundaryNorm


def annuity(rate, duration):
    return -np.expm1(-rate * np.asarray(duration)) / rate if rate else np.asarray(duration)


def shortest_costs(raw):
    """Directed shortest paths; original off-diagonal costs must be positive."""
    raw = np.asarray(raw, dtype=float)
    if raw.ndim != 2 or raw.shape[0] != raw.shape[1]:
        raise ValueError('Costs must form a square matrix.')
    n = len(raw)
    if not np.all(np.isfinite(raw)) or np.any(raw[~np.eye(n, dtype=bool)] <= 0):
        raise ValueError('Off-diagonal costs must be finite and strictly positive.')
    d = raw.copy()
    np.fill_diagonal(d, 0.)
    for k in range(n):
        d = np.minimum(d, d[:, k, None] + d[None, k, :])
    return d


def lognormal_weights(dx, dt, beta, r, theta):
    """Positive weights for exact expectation of a linear-y interpolant.

    The omitted probability beyond ten standard deviations is assigned to
    extreme nodes. The solver extends endpoint values with the exact limiting
    cash-flow slopes. Expand the domain to assess this boundary approximation.
    """
    mean = (beta-r-.5*theta**2)*dt
    sd = abs(theta)*np.sqrt(dt)
    radius = int(np.ceil((abs(mean)+10*sd)/dx)) + 2
    shifts = np.arange(-radius, radius+1)
    levels = np.exp(shifts*dx)
    lo, hi = levels[:-1], levels[1:]
    zlo = (np.log(lo)-mean)/sd
    zhi = (np.log(hi)-mean)/sd
    mass = ndtr(zhi)-ndtr(zlo)
    first = np.exp(mean+.5*sd**2)*(ndtr(zhi-sd)-ndtr(zlo-sd))
    left = (hi*mass-first)/(hi-lo)
    right = (first-lo*mass)/(hi-lo)
    weights = np.zeros(len(levels))
    weights[:-1] += left
    weights[1:] += right
    weights[0] += ndtr(zlo[0])
    weights[-1] += ndtr(-zhi[-1])
    weights = np.maximum(weights, 0.)
    weights /= weights.sum()
    return weights, shifts


def solve(eps, labor, raw_cost, *, T=30., r=.02, beta=.04, theta=.30,
          steps=1200, points=1201, xmin=-8., xmax=6., store=True):
    eps, labor = np.asarray(eps, float), np.asarray(labor, float)
    d = shortest_costs(raw_cost)
    n = len(eps)
    if len(labor) != n or d.shape != (n, n) or n < 2:
        raise ValueError('Use matching arrays for at least two jobs.')
    if theta == 0 or np.any(eps < 0) or np.any(labor < 0):
        raise ValueError('Use nonzero theta and nonnegative income/disutility.')
    x = np.linspace(xmin, xmax, points)
    y = np.exp(x)
    dt, dx = T/steps, x[1]-x[0]
    weights, shifts = lognormal_weights(dx, dt, beta, r, theta)
    flow = eps[:, None]*annuity(r, dt)*y - labor[:, None]*annuity(beta, dt)
    q = np.zeros((n, points))
    histories = np.zeros((steps+1, n, points)) if store else None
    policies = np.zeros((steps+1, n, points), dtype=np.int16) if store else None
    if store:
        policies[0] = np.arange(n)[:, None]
    radius = len(shifts)//2
    left_y = np.exp(x[0] + np.arange(-radius, 0)*dx)
    right_y = np.exp(x[-1] + np.arange(1, radius+1)*dx)
    min_labor_jobs = labor == labor.min()
    for k in range(1, steps+1):
        remaining = (k-1)*dt
        cash = eps[None, :]*annuity(r, remaining)-d
        upper_slope = cash.max(axis=1)
        lower_slope = cash[:, min_labor_jobs].max(axis=1)
        lower = q[:, :1]+lower_slope[:, None]*(left_y-y[0])
        upper = q[:, -1:]+upper_slope[:, None]*(right_y-y[-1])
        extended = np.concatenate((lower,q,upper),axis=1)
        expectation = correlate1d(extended, weights, axis=1, mode='nearest')[:,radius:-radius]
        continuation = flow + np.exp(-beta*dt)*expectation
        scores = continuation[None, :, :] - d[:, :, None]*y
        q = scores.max(axis=1)
        if store:
            histories[k] = q
            policies[k] = scores.argmax(axis=1)
    return dict(x=x, y=y, q=q, history=histories, policy=policies,
                duration=np.linspace(0, T, steps+1), costs=d,
                weights=weights, shifts=shifts, dt=dt, dx=dx,
                eps=eps, labor=labor, T=T, r=r, beta=beta, theta=theta)


def draw(result, out):
    plt.rcParams.update({'font.family': 'DejaVu Sans', 'font.size': 10,
                         'mathtext.fontset': 'stix', 'axes.spines.top': False,
                         'axes.spines.right': False, 'savefig.bbox': 'tight'})
    palette = ['#257783', '#dd9655', '#4966a0', '#a34d69', '#779550', '#8371a6']
    n = len(result['eps'])
    colors = [palette[i % len(palette)] for i in range(n)]
    cmap = ListedColormap(colors)
    norm = BoundaryNorm(np.arange(n+1)-.5, n)
    fig, axs = plt.subplots(n, 1, figsize=(8.1, 1.45*n), sharex=True, sharey=True,
                            layout='constrained')
    # Display an interior state range; the actual solver domain is much wider.
    keep = (result['x'] >= -4.5) & (result['x'] <= 3.0)
    for i, ax in enumerate(np.atleast_1d(axs)):
        ax.pcolormesh(result['duration'], result['x'][keep],
                      result['policy'][:, i, keep].T, cmap=cmap, norm=norm,
                      shading='nearest', rasterized=True)
        ax.set_ylabel(r'$\log y$')
        ax.set_title(f'Current job {i+1}', loc='left', fontsize=10, fontweight='bold')
    axs[-1].set_xlabel(r'Time to mandatory retirement $\tau$')
    handles = [plt.Line2D([0], [0], color=colors[j], lw=7, label=f'Job {j+1}')
               for j in range(n)]
    fig.legend(handles=handles, loc='outside upper center', ncol=n, frameon=False)
    fig.savefig(out/'policy_regions.pdf')
    fig.savefig(out/'policy_regions.png', dpi=180)
    plt.close(fig)

    fig, axs = plt.subplots(1, 2, figsize=(10, 3.5), layout='constrained')
    tau = result['duration']
    h = (result['eps'][None, :, None]*annuity(result['r'], tau)[None, None, :]
         -result['costs'][:, :, None]).max(axis=1)
    for i in range(n):
        axs[0].plot(tau, h[i], color=colors[i], lw=1.9, label=f'Job {i+1}')
        xmask = (result['x'] >= -4) & (result['x'] <= 2)
        axs[1].plot(result['x'][xmask], result['q'][i, xmask]/result['y'][xmask],
                    color=colors[i], lw=1.9)
    axs[0].set(xlabel=r'Time to retirement $\tau$', ylabel=r'Human capital $h_i(T-\tau)$')
    axs[1].set(xlabel=r'Log dual state $\log y$', ylabel=r'$Q_i(0,y)/y$')
    axs[0].legend(frameon=False, fontsize=9)
    for ax in axs:
        ax.grid(alpha=.17)
    fig.savefig(out/'value_and_human_capital.pdf')
    fig.savefig(out/'value_and_human_capital.png', dpi=180)
    plt.close(fig)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--output', default='.')
    args = parser.parse_args()
    out = Path(args.output)
    out.mkdir(parents=True, exist_ok=True)
    eps = [.3, .7, 1.1, 1.5, .9]
    labor = [.3, .7, 1.4, 2.7, 1.8]
    raw = [[0,1.8,4.8,6.5,.6], [.8,0,1.3,3.8,.9],
           [1.,.7,0,2.4,1.6], [1.2,1.,.8,0,1.4], [1.1,.5,1.4,2.,0]]
    result = solve(eps, labor, raw)
    draw(result, out)
    # Meaningful validation: a closed-form no-switch case, intervention
    # inequalities, interior convexity, mesh refinement, and boundary sensitivity.
    identical = solve([.7]*3, [.8]*3, np.ones((3,3))-np.eye(3),
                      steps=600, points=901, store=False)
    exact = .7*annuity(.02,30)*identical['y']-.8*annuity(.04,30)
    interior = (identical['x'] >= -3) & (identical['x'] <= 2)
    errors = {'identical_jobs_max_error':float(np.max(np.abs(
                  identical['q'][:,interior]-exact[interior])))}
    q, y, d = result['q'], result['y'], result['costs']
    gap = q[:,None,:]-q[None,:,:]+d[:,:,None]*y
    errors['minimum_intervention_gap'] = float(gap.min())
    slopes = np.diff(q,axis=1)/np.diff(y)
    convex_mask = (result['x'][1:-1] >= -3) & (result['x'][1:-1] <= 2)
    errors['minimum_interior_slope_increment'] = float(np.diff(slopes,axis=1)[:,convex_mask].min())
    probes = np.array([.05,.2,1.,3.])
    estimates=[]
    for steps, points in [(600,601),(1200,1201),(2400,2401)]:
        z = result if steps == 1200 else solve(eps,labor,raw,steps=steps,points=points,store=False)
        estimates.append(np.array([np.interp(probes,z['y'],row) for row in z['q']]))
    errors['mesh_probe_states'] = probes.tolist()
    errors['coarse_medium_max_difference'] = float(np.max(np.abs(estimates[1]-estimates[0])))
    errors['medium_fine_max_difference'] = float(np.max(np.abs(estimates[2]-estimates[1])))
    wider=solve(eps,labor,raw,steps=1200,points=1543,xmin=-10.,xmax=8.,store=False)
    wide_est=np.array([np.interp(probes,wider['y'],row) for row in wider['q']])
    errors['wider_domain_max_probe_difference'] = float(np.max(np.abs(wide_est-estimates[1])))
    errors['parameters'] = dict(eps=eps,labor=labor,raw_costs=raw,effective_costs=d.tolist(),
                                T=30.,r=.02,beta=.04,theta=.3)
    np.savez_compressed(out/'numerical_solution.npz',x=result['x'],y=y,
                         time_to_retirement=result['duration'],value=result['history'],
                         policy=result['policy'],effective_costs=d)
    (out/'numerical_checks.json').write_text(json.dumps(errors,indent=2))
    print(json.dumps(errors,indent=2))


if __name__ == '__main__':
    main()


==> anc/numerical_checks.json <==
{
  "identical_jobs_max_error": 1.6694912119419314e-10,
  "minimum_intervention_gap": -1.5916157281026244e-12,
  "minimum_interior_slope_increment": 0.006076259553960739,
  "mesh_probe_states": [
    0.05,
    0.2,
    1.0,
    3.0
  ],
  "coarse_medium_max_difference": 0.059112675637685186,
  "medium_fine_max_difference": 0.029734183716122686,
  "wider_domain_max_probe_difference": 0.0003562591056436304,
  "parameters": {
    "eps": [
      0.3,
      0.7,
      1.1,
      1.5,
      0.9
    ],
    "labor": [
      0.3,
      0.7,
      1.4,
      2.7,
      1.8
    ],
    "raw_costs": [
      [
        0,
        1.8,
        4.8,
        6.5,
        0.6
      ],
      [
        0.8,
        0,
        1.3,
        3.8,
        0.9
      ],
      [
        1.0,
        0.7,
        0,
        2.4,
        1.6
      ],
      [
        1.2,
        1.0,
        0.8,
        0,
        1.4
      ],
      [
        1.1,
        0.5,
        1.4,
        2.0,
        0
      ]
    ],
    "effective_costs": [
      [
        0.0,
        1.1,
        2.0,
        2.6,
        0.6
      ],
      [
        0.8,
        0.0,
        1.3,
        2.9,
        0.9
      ],
      [
        1.0,
        0.7,
        0.0,
        2.4,
        1.6
      ],
      [
        1.2,
        1.0,
        0.8,
        0.0,
        1.4
      ],
      [
        1.1,
        0.5,
        1.4,
        2.0,
        0.0
      ]
    ],
    "T": 30.0,
    "r": 0.02,
    "beta": 0.04,
    "theta": 0.3
  }
}
